Spectroscopy using a visible photonic lantern at the Subaru telescope: Laboratory characterization and first on-sky demonstration on Ikiiki ({\alpha} Leo) and `Aua ({\alpha} Ori)

Photonic lanterns are waveguide devices enabling high throughput single mode spectroscopy and high angular resolution. We aim to present the first on-sky demonstration of a photonic lantern (PL) operating in visible light, to measure its throughput and assess its potential for high-resolution spectroscopy of compact objects. We used the SCExAO instrument (a double stage extreme AO system installed at the Subaru telescope) and FIRST mid-resolution spectrograph (R 3000) to test the visible capabilities of the PL on internal source and on-sky observations. The best averaged coupling efficiency over the PL field of view was measured at 51% +/- 10% with a peak at 80%. We also investigate the relationship between coupling efficiency and the Strehl ratio for a PL, comparing them with those of a single-mode fiber (SMF). Findings show that in the AO regime, a PL offers better coupling efficiency performance than a SMF, especially in the presence of low spatial frequency aberrations. We observed Ikiiki (alpha Leo - mR = 1.37) and `Aua (alpha Ori - mR = -1.17) at a frame rate of 200 Hz. Under median seeing conditions (about 1 arcsec measured in H band) and large tip/tilt residuals (over 20 mas), we estimated an average light coupling efficiency of 14.5% +/- 7.4%, with a maximum of 42.8% at 680 nm. We were able to reconstruct both star's spectra, containing various absorption lines. The successful demonstration of this device opens new possibilities in terms of high throughput single-mode fiber-fed spectroscopy in the Visible. The demonstrated on-sky coupling efficiency performance would not have been achievable with a single SMF injection setup under similar conditions, partly because the residual tip/tilt alone exceeded the field of view of a visible SMF (18 mas at 700 nm). Thus emphasizing the enhanced resilience of PL technology to such atmospheric disturbances. The additional

==> PL_img_reconstruction.py <==
#%%

import numpy as np

### plot modules
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.pyplot import *
from scipy import linalg
from matplotlib import animation
from astropy.io import fits
import peakutils

plt.ion()

#### LOAD WAVELENGTH CALIBRATION

wl_cal_path = "/mnt/datazpool/PL/data_red/20230831/20230830_Neon_PLWavecal_tab.npy"
wl_pix_map = np.load(wl_cal_path)



#### LOAD IMAGES
# Files of interset
path_to_optim_maps = "/home/first/Documents/FIRST-DATA/FIRST_PL/Optim_maps/"
# file            = fits.getdata(path_to_optim_maps+"2023-10-17/2023-10-17_02-33-53_SuperK/im_cube_2023-10-17_02-33-53_SuperK.fits")
# file_dark       = fits.getdata(path_to_optim_maps+"2023-10-17/2023-10-17_02-33-53_SuperK/im_dark_2023-10-17_02-33-53_SuperK.fits")

file = fits.getdata("/home/first/Documents/FIRST-DATA/FIRST_PL/Optim_maps/2023-10-14/2023-10-14_05-10-50_SuperK/im_cube_2023-10-14_05-10-50_SuperK.fits")## window - 1100 npt = 31 - fratio ~ 11.7
file_dark = fits.getdata("/home/first/Documents/FIRST-DATA/FIRST_PL/Optim_maps/2023-10-14/2023-10-14_05-10-50_SuperK/im_dark_2023-10-14_05-10-50_SuperK.fits")

# file            = fits.getdata("/mnt/datazpool/FIRST-DATA/FIRST_PL/Optim_maps/2023-08-31/2023-08-31_03-35-48_SuperK_PL/im_cube_2023-08-31_03-35-48_SuperK_PL.fits")# 41 points - 650 - fratio 4
# file_dark       = fits.getdata("/mnt/datazpool/FIRST-DATA/FIRST_PL/Optim_maps/2023-08-31/2023-08-31_03-35-48_SuperK_PL/im_dark_2023-08-31_03-35-48_SuperK_PL.fits")# 41 points


pix_to_wavelength_map = np.load(wl_cal_path)

Nw1=250
Nw2=1350
# average+dark subtraction
img = file - file_dark 
img = img[:,:,Nw1:Nw2]
img /= img.mean(axis=(1,0))
pix_to_wavelength_map=pix_to_wavelength_map[Nw1:Nw2]

img_mean=img.mean(axis=0)

# sum on the wavelength direction to get 38 peaks
sum_out = np.sum(img_mean, axis=1)
# detect the positions of traces
detectedOutPeaks = peakutils.peak.indexes(sum_out,thres=0.05, min_dist=1)

# plot spectra for each polar
polar_1 = np.array([0,1,2,4, 6, 8,10,12,14,16,18,20,22,24,26,28,30,32,34]) 
polar_2 = np.array([3,5,7,9,11,13,15,17,19,21,23,25,27,29,31,33,35,36,37]) 

pixels_1=detectedOutPeaks[polar_1]
pixels_2=detectedOutPeaks[polar_2]

flux=img[:,pixels_1]+img[:,pixels_1-1]+img[:,pixels_1+1]+img[:,pixels_1-2]+img[:,pixels_1+2]+img[:,pixels_1-3]+img[:,pixels_1+3]


#%%
U_T=[]
s_T=[]
Vh_T=[]
M_inv=[]

for i in range(len(pix_to_wavelength_map)):
        M_inv+=[linalg.pinv(flux[:,:,i]).T]
        U,s,Vh=linalg.svd(flux[:,:,i].T,full_matrices=False)
        U_T+=[U]
        s_T+=[s]
        Vh_T+=[Vh]

M_inv=np.array(M_inv)
U=np.array(U_T)
s=np.array(s_T)
Vh=np.array(Vh_T).reshape((-1,19,31,31))

#%%

import numpy as np
from matplotlib import pyplot as plt
from matplotlib import animation


Flux_number=477+31
Wavelength_channel=0

def make_image(flux_img,M_inv):
        Image=np.dot(M_inv,flux_img)
        return Image.reshape((31,31))

M_inv_channel=M_inv[Wavelength_channel]
flux_img_channel=flux[Flux_number,:,Wavelength_channel]
Image=make_image(flux_img_channel,M_inv_channel)

fig,ax = plt.subplots(1,num=15,clear=True)
im=ax.imshow(Image,vmax=0.08,vmin=-0.01)
time_text = ax.text(0.02, 0.95, 'lambda =', transform=ax.transAxes,color='w')
plt.axis('off')

#%%
def init():
    im.set_array(np.zeros((4,4)))
    time_text.set_text('')
    return im,time_text

def animate(i):
        Wavelength_channel=i
        time_text.set_text('lambda = %.3f nm'%pix_to_wavelength_map[i])
        M_inv_channel=M_inv[Wavelength_channel]
        flux_img_channel=flux[Flux_number,:,Wavelength_channel]
        Image=make_image(flux_img_channel,M_inv_channel)
        im.set_array(Image)
        return im,time_text

anim = animation.FuncAnimation(fig, animate, init_func=init, frames=len(pix_to_wavelength_map), interval=20, blit=True)

# FFwriter = animation.FFMpegWriter(fps=30, extra_args=['-vcodec', 'libx264'])
# anim.save('./PL_vrs_wavelength.mp4', writer=FFwriter)


#%%

